Macroeconomic Foundation of Monetary Accounting by Diagrams of Categorical Universals

We present a category theoretical formulation of the Monetary Macroeconomic Accounting Theory (MoMaT) of Men\'endez and Winschel [2025]. We take macroeconomic (national) accounting systems to be composed from microeconomic double-entry systems with real and monetary units of accounts. Category theory is the compositional grammar and module system of mathematics which we use to lift micro accounting consistency to the macro level. The main function of money in MoMaT is for the repayment of loans and not for the exchange of goods, bridging the desynchronisation of input and output payments of producers. Accordingly, temporal accounting consistency is at the macroeconomic level. We show that the accounting for macroeconomies organised by a division of labor can be consistent and stable as a prerequisite for risk and GDP sharing of societies. We exemplify the theory by five sectoral agents of Labor and Resource owners, a Company as the productive sector, a Capitalist for profits, and a Bank as the financial sector providing loans to synchronise the micro and the macro levels of an economy. The dynamics is described by eight sectoral macroeconomic bookings in each period demonstrating stable convergence of the MoMaT in numerical simulations. The categorical program implements a consistent evolution of hierarchical loan repayment contracts by an endofunctor. The universal constructions of a limit verify all constraints as the sectoral investment and learning function at the macroeconomic level. The dual colimit computes the aggregated informations at the macro level as usual in the mathematics of transitions from local to global structures. We use visual diagrams to make complex economic relationships intuitive. This paper is meant to map economic to categorical concepts to enable interdisciplinary collaboration for digital twins of monetary accounting systems.

==> money.theory.cat.sim.jl <==
using DataFrames
using CSV
using Parameters
using Plots

include("money.theory.rec.cat.jl")

mutable struct Category
    name::String                              # Category identifier for debugging/visualization
    objects::Dict{String,Float64}            # Economic entities with their current values
    morphisms::Vector{Dict{String,Any}}      # Economic transactions with full metadata
    next_id::Int                              # Unique identifier counter for morphisms
end

function Category(name::String)
    Category(name, Dict{String,Float64}(), Vector{Dict{String,Any}}(), 1)
end

mutable struct CategoricalFunctor
    name::String
    source_category::Category
    target_category::Category
    object_mappings::Dict{String,String}
    morphism_mappings::Dict{String,Function}
end

function CategoricalFunctor(name::String, source::Category, target::Category)
    CategoricalFunctor(name, source, target, Dict{String,String}(), Dict{String,Function}())
end

function add_mapping!(functor::CategoricalFunctor, source_obj::String, target_obj::String, transform_func::Function)
    functor.object_mappings[source_obj] = target_obj
    functor.morphism_mappings[source_obj] = transform_func
end

function apply_functor!(functor::CategoricalFunctor, source_obj::String, context::Dict{String,Any})
    if haskey(functor.object_mappings, source_obj)
        target_obj = functor.object_mappings[source_obj]
        transform_func = functor.morphism_mappings[source_obj]

        source_value = functor.source_category.objects[source_obj]
        transformed_value = transform_func(source_value, context)
        functor.target_category.objects[target_obj] = transformed_value

        return transformed_value
    end
    return nothing
end

mutable struct CategoricalNaturalTransformation
    name::String
    source_functor::CategoricalFunctor
    target_functor::CategoricalFunctor
    components::Dict{String,Function}
end

function CategoricalNaturalTransformation(name::String, source_functor::CategoricalFunctor, target_functor::CategoricalFunctor)
    CategoricalNaturalTransformation(name, source_functor, target_functor, Dict{String,Function}())
end

function add_component!(nat_trans::CategoricalNaturalTransformation, object::String, component_func::Function)
    nat_trans.components[object] = component_func
end

function apply_transformation!(nat_trans::CategoricalNaturalTransformation, object::String, context::Dict{String,Any})
    if haskey(nat_trans.components, object)
        component_func = nat_trans.components[object]

        source_value = nat_trans.source_functor.source_category.objects[object]
        transformed_value = component_func(source_value, context)

        if haskey(nat_trans.source_functor.object_mappings, object)
            target_obj = nat_trans.source_functor.object_mappings[object]
            nat_trans.target_functor.target_category.objects[target_obj] = transformed_value
        end

        return transformed_value
    end
    return nothing
end

mutable struct CategoricalPullback
    name::String
    object1::String
    object2::String
    category1::Category
    category2::Category
    pullback_object::String
    pullback_category::Category
    validation_func::Function
    execution_func::Function
end

function create_pullback(name::String, obj1::String, obj2::String, cat1::Category, cat2::Category,
    validation_func::Function, execution_func::Function)
    pullback_cat = Category("$(name)_pullback")
    pullback_obj = "$(obj1)_$(obj2)_pullback"
    pullback_cat.objects[pullback_obj] = 0.0

    CategoricalPullback(name, obj1, obj2, cat1, cat2, pullback_obj, pullback_cat, validation_func, execution_func)
end

function execute_pullback!(pullback::CategoricalPullback, context::Dict{String,Any})
    val1 = pullback.category1.objects[pullback.object1]
    val2 = pullback.category2.objects[pullback.object2]

    if pullback.validation_func(val1, val2, context)
        result = pullback.execution_func(val1, val2, context)
        pullback.pullback_category.objects[pullback.pullback_object] = result

        return result
    end

    return nothing
end

mutable struct CategoricalPushout
    name::String
    input_objects::Vector{String}
    input_categories::Vector{Category}
    pushout_object::String
    pushout_category::Category
    aggregation_func::Function
    computation_func::Function
end

function create_pushout(name::String, input_objs::Vector{String}, input_cats::Vector{Category},
    aggregation_func::Function, computation_func::Function)
    pushout_cat = Category("$(name)_pushout")
    pushout_obj = "$(name)_result"
    pushout_cat.objects[pushout_obj] = 0.0

    CategoricalPushout(name, input_objs, input_cats, pushout_obj, pushout_cat, aggregation_func, computation_func)
end
function execute_pushout!(pushout::CategoricalPushout, context::Dict{String,Any})
    input_values = Float64[]
    for (i, obj) in enumerate(pushout.input_objects)
        push!(input_values, pushout.input_categories[i].objects[obj])
    end

    aggregated_value = pushout.aggregation_func(input_values, context)

    result = pushout.computation_func(aggregated_value, context)
    pushout.pushout_category.objects[pushout.pushout_object] = result

    return result
end

mutable struct TrueCategoricalState
    accounts::Category
    flows::Category
    parameters::Category

    price_functor::CategoricalFunctor
    flow_functor::CategoricalFunctor

    price_adjustment::CategoricalNaturalTransformation
    flow_aggregation::CategoricalNaturalTransformation

    investment_pullback::CategoricalPullback
    dividend_pullback::CategoricalPullback

    production_pushout::CategoricalPushout

    wage_hist::Vector{Float64}
    repay_hist::Vector{Float64}
end

function create_categorical_state(state::State)
    accounts = Category("Accounts")
    flows = Category("Flows")
    parameters = Category("Parameters")

    accounts.objects["Labor_Bank"] = 0.0
    accounts.objects["Labor_Stock"] = 0.0
    accounts.objects["Labor_Good"] = 0.0

    accounts.objects["Resource_Bank"] = 0.0
    accounts.objects["Resource_Stock"] = 0.0
    accounts.objects["Resource_Good"] = 0.0

    accounts.objects["Company_Bank"] = 0.0
    accounts.objects["Company_Loan"] = 0.0
    accounts.objects["Company_Dividend"] = 0.0
    accounts.objects["Company_Resource"] = 20.0
    accounts.objects["Company_Labor"] = 110.0
    accounts.objects["Company_Good"] = 0.0

    accounts.objects["Capital_Bank"] = 0.0
    accounts.objects["Capital_Dividend"] = 0.0
    accounts.objects["Capital_Good"] = 0.0

    accounts.objects["Bank_Loan"] = 0.0
    accounts.objects["Bank_Company"] = 0.0
    accounts.objects["Bank_Labor"] = 0.0
    accounts.objects["Bank_Resource"] = 0.0
    accounts.objects["Bank_Capital"] = 0.0

    pars = state.Parameters
    for field in fieldnames(typeof(pars))
        parameters.objects[String(field)] = Float64(getfield(pars, field))
    end

    price_functor = CategoricalFunctor("PriceFunctor", accounts, flows)

    flow_functor = CategoricalFunctor("FlowFunctor", accounts, flows)

    add_mapping!(price_functor, "Labor_Bank", "Labor_Real",
        (nominal, ctx) -> nominal / get(ctx, "labor_price", 1.0))
    add_mapping!(price_functor, "Resource_Bank", "Resource_Real",
        (nominal, ctx) -> nominal / get(ctx, "resource_price", 1.0))
    add_mapping!(price_functor, "Company_Bank", "Company_Real",
        (nominal, ctx) -> nominal / get(ctx, "good_price", 1.0))
    add_mapping!(price_functor, "Capital_Bank", "Capital_Real",
        (nominal, ctx) -> nominal / get(ctx, "good_price", 1.0))

    add_mapping!(flow_functor, "Labor_Bank", "Labor_Flow",
        (amount, ctx) -> amount * get(ctx, "labor_velocity", 1.0))
    add_mapping!(flow_functor, "Resource_Bank", "Resource_Flow",
        (amount, ctx) -> amount * get(ctx, "resource_velocity", 1.0))
    add_mapping!(flow_functor, "Company_Bank", "Company_Flow",
        (amount, ctx) -> amount * get(ctx, "company_velocity", 1.0))

    price_adjustment = CategoricalNaturalTransformation("PriceAdjustment", price_functor, price_functor)

    flow_aggregation = CategoricalNaturalTransformation("FlowAggregation", flow_functor, flow_functor)

    add_component!(price_adjustment, "Labor_Bank",
        (value, ctx) -> value * get(ctx, "price_evolution", 1.0))
    add_component!(price_adjustment, "Resource_Bank",
        (value, ctx) -> value * get(ctx, "price_evolution", 1.0))
    add_component!(price_adjustment, "Company_Bank",
        (value, ctx) -> value * get(ctx, "price_evolution", 1.0))

    # FLOW AGGREGATION COMPONENTS: How each flow category evolves
    add_component!(flow_aggregation, "Labor_Bank",
        (value, ctx) -> value + get(ctx, "labor_injection", 0.0))
    add_component!(flow_aggregation, "Resource_Bank",
        (value, ctx) -> value + get(ctx, "resource_injection", 0.0))
    add_component!(flow_aggregation, "Company_Bank",
        (value, ctx) -> value + get(ctx, "company_injection", 0.0))

    investment_pullback = create_pullback("Investment", "Company_Bank", "Bank_Loan", accounts, accounts,
        (com_bank, bank_loan, ctx) -> true,  # Investment can create money through banking
        (com_bank, bank_loan, ctx) -> get(ctx, "investment_amount", 0.0)
    )

    dividend_pullback = create_pullback("Dividend", "Company_Bank", "Capital_Dividend", accounts, accounts,
        (com_bank, cap_div, ctx) -> com_bank >= get(ctx, "dividend_amount", 0.0),
        (com_bank, cap_div, ctx) -> get(ctx, "dividend_amount", 0.0)
    )

    production_pushout = create_pushout("Production",
        ["Company_Labor", "Company_Resource"],
        [accounts, accounts],
        (values, ctx) -> (values[1], values[2]),
        (values, ctx) -> 1 + get(ctx, "scale_prod", 0.0) *
                             values[1]^get(ctx, "lab_exp", 0.5) *
                             values[2]^(1 - get(ctx, "lab_exp", 0.5))
    )

    flows.objects["Labor_Real"] = 0.0
    flows.objects["Resource_Real"] = 0.0
    flows.objects["Company_Real"] = 0.0
    flows.objects["Capital_Real"] = 0.0
    flows.objects["Labor_Flow"] = 0.0
    flows.objects["Resource_Flow"] = 0.0
    flows.objects["Company_Flow"] = 0.0

    return TrueCategoricalState(
        accounts, flows, parameters,
        price_functor, flow_functor,
        price_adjustment, flow_aggregation,
        investment_pullback, dividend_pullback,
        production_pushout,
        zeros(Int(parameters.objects["InvestmentLen"])),
        zeros(Int(parameters.objects["InvestmentLen"]))
    )
end

function categorical_state_transition(sim::DataFrame, cat_state::TrueCategoricalState, period::Int64)
    new_cat_state = deepcopy(cat_state)

    pars = new_cat_state.parameters.objects

    p2H(hist, newelem) = [newelem; hist[1:end-1]]


    cap_bank = new_cat_state.accounts.objects["Capital_Bank"]
    bank_cap = new_cat_state.accounts.objects["Bank_Capital"]
    InvCapBank = cap_bank - bank_cap

    res_bank = new_cat_state.accounts.objects["Resource_Bank"]
    bank_res = new_cat_state.accounts.objects["Bank_Resource"]
    InvResBank = res_bank - bank_res

    com_bank = new_cat_state.accounts.objects["Company_Bank"]
    bank_com = new_cat_state.accounts.objects["Bank_Company"]
    InvComBank = com_bank - bank_com

    bank_loan = new_cat_state.accounts.objects["Bank_Loan"]
    com_loan = new_cat_state.accounts.objects["Company_Loan"]
    InvComLoan = bank_loan - com_loan

    lab_bank = new_cat_state.accounts.objects["Labor_Bank"]
    bank_lab = new_cat_state.accounts.objects["Bank_Labor"]
    InvLabBank = lab_bank - bank_lab

    InvMacro = InvCapBank + InvResBank + InvComBank + InvComLoan + InvLabBank

    WagesPayment = sum(new_cat_state.wage_hist)
    RepaysPayment = sum(new_cat_state.repay_hist)

    ConsumRes = res_bank * pars["ConsumRatioRes"]
    ConsumLab = lab_bank * pars["ConsumRatioLab"]
    ConsumCap = cap_bank * pars["ConsumRatioCap"]

    Demand = ConsumRes + ConsumLab + ConsumCap

    prod_context = Dict{String,Any}(
        "scale_prod" => pars["ScaleProd"],
        "lab_exp" => pars["LabResSubstProd"]
    )
    GoodProduction = execute_pushout!(new_cat_state.production_pushout, prod_context)

    DemandPlan = (WagesPayment + RepaysPayment) * (1 + pars["MarkUp"])

    DemandSurplus = Demand - DemandPlan

    GoodPrice = ((period == 0 ? pars["InitialGoodPrice"] : 0.0) +
                 DemandPlan / GoodProduction +
                 ((DemandSurplus > 0.0) ? (DemandSurplus * pars["WindFallProfit"]) : 0.0))

    Investment = pars["sigA"] + pars["sigB"] / (1.0 + exp(-DemandSurplus / pars["sigC"]))
    InvestmentRes = Investment * (1 - pars["LabResourceRatio"])
    InvestmentLab = Investment * pars["LabResourceRatio"]
    Repayment = Investment / pars["InvestmentLen"]

    new_cat_state.wage_hist = p2H(cat_state.wage_hist, InvestmentLab)
    new_cat_state.repay_hist = p2H(cat_state.repay_hist, Repayment)

    price_context = Dict{String,Any}(
        "labor_price" => pars["LaborPrice"],
        "resource_price" => pars["ResourcePrice"],
        "good_price" => GoodPrice
    )
    apply_functor!(new_cat_state.price_functor, "Labor_Bank", price_context)
    apply_functor!(new_cat_state.price_functor, "Resource_Bank", price_context)
    apply_functor!(new_cat_state.price_functor, "Company_Bank", price_context)

    evolution_context = Dict{String,Any}(
        "price_evolution" => GoodPrice / pars["InitialGoodPrice"],
        "labor_injection" => InvestmentLab,
        "resource_injection" => InvestmentRes,
        "company_injection" => Investment
    )

    apply_transformation!(new_cat_state.price_adjustment, "Labor_Bank", evolution_context)
    apply_transformation!(new_cat_state.price_adjustment, "Resource_Bank", evolution_context)
    apply_transformation!(new_cat_state.price_adjustment, "Company_Bank", evolution_context)

    apply_transformation!(new_cat_state.flow_aggregation, "Labor_Bank", evolution_context)
    apply_transformation!(new_cat_state.flow_aggregation, "Resource_Bank", evolution_context)
    apply_transformation!(new_cat_state.flow_aggregation, "Company_Bank", evolution_context)

    DividendPayment = new_cat_state.accounts.objects["Company_Dividend"]
    inAccComBank = Investment + ConsumLab + ConsumRes + ConsumCap
    outAccComBank = InvestmentRes + WagesPayment + DividendPayment + RepaysPayment
    Diff = inAccComBank - outAccComBank

    DividendDecision = (Diff > 0.0 ? (Diff * pars["DivRateDiff"]) : 0.0) +
                       ((com_bank > 0) ? (com_bank * pars["DivRateBank"]) : 0.0)

    DividendIncome = new_cat_state.accounts.objects["Capital_Dividend"]

    investment_context = Dict{String,Any}("investment_amount" => Investment)
    investment_valid = execute_pullback!(new_cat_state.investment_pullback, investment_context)

    dividend_context = Dict{String,Any}("dividend_amount" => DividendDecision)
    dividend_valid = execute_pullback!(new_cat_state.dividend_pullback, dividend_context)

    new_cat_state.accounts.objects["Company_Bank"] = com_bank + Diff
    new_cat_state.accounts.objects["Company_Dividend"] = new_cat_state.accounts.objects["Company_Dividend"] + DividendDecision - DividendPayment
    new_cat_state.accounts.objects["Company_Loan"] = com_loan + Investment - RepaysPayment
    new_cat_state.accounts.objects["Company_Resource"] = InvestmentRes / pars["ResourcePrice"]
    new_cat_state.accounts.objects["Company_Labor"] = WagesPayment / pars["LaborPrice"]
    new_cat_state.accounts.objects["Company_Good"] = new_cat_state.accounts.objects["Company_Good"] + GoodProduction - (ConsumRes + ConsumLab + ConsumCap) / GoodPrice

    new_cat_state.accounts.objects["Labor_Bank"] = lab_bank + WagesPayment - ConsumLab
    new_cat_state.accounts.objects["Labor_Stock"] = new_cat_state.accounts.objects["Labor_Stock"] + pars["ReNewLab"] - WagesPayment / pars["LaborPrice"]
    new_cat_state.accounts.objects["Labor_Good"] = new_cat_state.accounts.objects["Labor_Good"] + ConsumLab / GoodPrice - new_cat_state.accounts.objects["Labor_Good"] * pars["DecayGoodLab"]

    new_cat_state.accounts.objects["Resource_Bank"] = res_bank + InvestmentRes - ConsumRes
    new_cat_state.accounts.objects["Resource_Stock"] = new_cat_state.accounts.objects["Resource_Stock"] + pars["ReNewRes"] - InvestmentRes / pars["ResourcePrice"]
    new_cat_state.accounts.objects["Resource_Good"] = new_cat_state.accounts.objects["Resource_Good"] + ConsumRes / GoodPrice - new_cat_state.accounts.objects["Resource_Good"] * pars["DecayGoodRes"]

    new_cat_state.accounts.objects["Capital_Dividend"] = new_cat_state.accounts.objects["Capital_Dividend"] + DividendDecision - DividendIncome
    new_cat_state.accounts.objects["Capital_Bank"] = cap_bank + DividendIncome - ConsumCap
    new_cat_state.accounts.objects["Capital_Good"] = new_cat_state.accounts.objects["Capital_Good"] + ConsumCap / GoodPrice - new_cat_state.accounts.objects["Capital_Good"] * pars["DecayGoodCap"]

    new_cat_state.accounts.objects["Bank_Loan"] = bank_loan + Investment - RepaysPayment
    new_cat_state.accounts.objects["Bank_Company"] = bank_com + Investment + ConsumRes + ConsumLab + ConsumCap - (InvestmentRes + WagesPayment + DividendPayment + RepaysPayment)
    new_cat_state.accounts.objects["Bank_Labor"] = bank_lab + WagesPayment - ConsumLab
    new_cat_state.accounts.objects["Bank_Resource"] = bank_res + InvestmentRes - ConsumRes
    new_cat_state.accounts.objects["Bank_Capital"] = bank_cap + DividendIncome - ConsumCap

    push!(sim, (Period=period,
        InvCapBank=InvCapBank,
        InvResBank=InvResBank,
        InvComBank=InvComBank,
        InvComLoan=InvComLoan,
        InvLabBank=InvLabBank,
        InvMacro=InvMacro,
        ConsumRes=ConsumRes,
        ConsumLab=ConsumLab,
        ConsumCap=ConsumCap,
        Demand=Demand,
        DemandPlan=DemandPlan,
        DemandSurplus=DemandSurplus,
        GoodProduction=GoodProduction,
        GoodPrice=GoodPrice,
        Investment=Investment,
        InvestmentRes=InvestmentRes,
        InvestmentLab=InvestmentLab,
        Repayment=Repayment,
        WagesPayment=WagesPayment,
        RepaysPayment=RepaysPayment,
        Diff=Diff,
        DividendDecision=DividendDecision,
        DividendPayment=DividendPayment,
        DividendIncome=DividendIncome,
        AccLabBank=cat_state.accounts.objects["Labor_Bank"],
        AccLabLab=cat_state.accounts.objects["Labor_Stock"],
        AccLabGood=cat_state.accounts.objects["Labor_Good"],
        AccResBank=cat_state.accounts.objects["Resource_Bank"],
        AccResRes=cat_state.accounts.objects["Resource_Stock"],
        AccResGood=cat_state.accounts.objects["Resource_Good"],
        AccCapBank=cat_state.accounts.objects["Capital_Bank"],
        AccCapDiv=cat_state.accounts.objects["Capital_Dividend"],
        AccCapGood=cat_state.accounts.objects["Capital_Good"],
        AccComBank=cat_state.accounts.objects["Company_Bank"],
        AccComLoan=cat_state.accounts.objects["Company_Loan"],
        AccComDiv=cat_state.accounts.objects["Company_Dividend"],
        AccComRes=cat_state.accounts.objects["Company_Resource"],
        AccComLab=cat_state.accounts.objects["Company_Labor"],
        AccComGood=cat_state.accounts.objects["Company_Good"],
        AccBankComLoan=cat_state.accounts.objects["Bank_Loan"],
        AccBankComBank=cat_state.accounts.objects["Bank_Company"],
        AccBankLabBank=cat_state.accounts.objects["Bank_Labor"],
        AccBankResBank=cat_state.accounts.objects["Bank_Resource"],
        AccBankCapBank=cat_state.accounts.objects["Bank_Capital"])
    )

    return sim, new_cat_state
end




function run_categorical_simulation(nperiods::Int64, output_file::String)
    println("Starting truly categorical simulation...")

    sim = DataFrame()
    state = State(Parameters=SystemParams())
    cat_state = create_categorical_state(state)

    for period in 0:nperiods
        sim, cat_state = categorical_state_transition(sim, cat_state, period)

        if period % 10 == 0
            println("Period $period completed")
        end
    end

    eps = 1e-12
    for col in names(sim)
        if eltype(sim[!, col]) <: Number
            sim[!, col] = map(x -> abs(x) < eps ? 0.0 : x, sim[!, col])
        end
    end

    CSV.write(output_file, sim)
    println("Categorical simulation results saved to: $output_file")

    create_truly_categorical_time_series_plots(sim, replace(output_file, ".csv" => ".plots.png"))

    return sim
end

function create_truly_categorical_time_series_plots(sim::DataFrame, output_file::String)
    println("Creating truly categorical time series plots...")

    var_names = filter(x -> x != :Period, names(sim))
    n_vars = length(var_names)

    n_cols = ceil(Int, sqrt(n_vars))
    n_rows = ceil(Int, n_vars / n_cols)

    plots_array = []

    for (i, var) in enumerate(var_names)
        is_inv = string(var) in ["InvCapBank", "InvResBank", "InvComBank", "InvComLoan", "InvLabBank", "InvMacro"]

        y_lims = if is_inv
            max_abs = maximum(abs.(sim[!, var]))
            if max_abs == 0.0
                (-1.0, 1.0)
            else
                (-max_abs * 1.1, max_abs * 1.1)
            end
        else
            min_val = minimum(sim[!, var])
            max_val = maximum(sim[!, var])
            range_val = max_val - min_val
            if range_val == 0.0
                (min_val - 1.0, max_val + 1.0)
            else
                padding = range_val * 0.1
                (min_val - padding, max_val + padding)
            end
        end

        plot_args = (sim.Period, sim[!, var])
        plot_kwargs = Dict(
            :title => string(var),
            :xlabel => "Period",
            :ylabel => string(var),
            :legend => false,
            :linewidth => 2,
            :titlefontsize => 8,
            :labelfontsize => 6,
            :tickfontsize => 5,
            :color => is_inv ? :red : :blue,
            :ylims => y_lims
        )

        p = plot(plot_args...; plot_kwargs...)

        if y_lims[1] <= 0 <= y_lims[2]
            hline!(p, [0], color=:black, linestyle=:dash, alpha=0.5)
        end

        push!(plots_array, p)
    end

    combined_plot = plot(plots_array...,
        layout=(n_rows, n_cols),
        size=(1600, 1200),
        margin=2Plots.mm
    )

    savefig(combined_plot, output_file)
    println("Truly categorical time series plots saved to: $output_file")
end

function verify_categorical_implementation()
    println("="^80)
    println("TRULY CATEGORICAL IMPLEMENTATION VERIFICATION")
    println("="^80)

    recursive_file = joinpath(@__DIR__, "money.theory.rec.cat.csv")
    pseudo_categorical_file = joinpath(@__DIR__, "money.theory.cat.csv")
    true_categorical_file = joinpath(@__DIR__, "money.theory.cat.sim.csv")

    run_categorical_simulation(100, true_categorical_file)

    recursive_df = CSV.read(recursive_file, DataFrame)
    pseudo_categorical_df = CSV.read(pseudo_categorical_file, DataFrame)
    true_categorical_df = CSV.read(true_categorical_file, DataFrame)

    eps = 1e-10
    all_match = true

    println("\nNumerical comparison (tolerance: $eps):")

    for col in names(recursive_df)
        max_diff_pseudo = maximum(abs.(recursive_df[!, col] - pseudo_categorical_df[!, col]))
        max_diff_true = maximum(abs.(recursive_df[!, col] - true_categorical_df[!, col]))
        max_diff_pseudo_true = maximum(abs.(pseudo_categorical_df[!, col] - true_categorical_df[!, col]))

        if max_diff_pseudo > eps || max_diff_true > eps || max_diff_pseudo_true > eps
            println("  $col: max_diff(rec<->pseudo)=$max_diff_pseudo, max_diff(rec<->true)=$max_diff_true, max_diff(pseudo<->true)=$max_diff_pseudo_true")
            all_match = false
        else
            println("  $col: All implementations match")
        end
    end

    # VERIFICATION RESULT REPORTING: Summarize findings and implications
    if all_match
        println("\n SUCCESS: categorical implementation produces identical results!")
        println("   - Production pushout performs actual Cobb-Douglas calculation")
        println("   - Investment pullback validates monetary creation")
        println("   - Dividend pullback validates wealth distribution")
        println("   - Price functor transforms nominal to real values")
        println("   - Natural transformations evolve system temporally")
        println("   - Categorical parameter category replaces SystemParams()")
    else
        println("\n FAILURE: Implementations produce different results")
        println("   - Check categorical implementation for computational errors")
        println("   - Verify pullback/pushout execution logic")
        println("   - Examine functor application consistency")
        println("   - Review natural transformation components")
    end

    return all_match
end

if abspath(PROGRAM_FILE) == @__FILE__
    println("Executing categorical economic simulation...")
    println("\n COMPARE IMPLEMENTATION:")
    println("   - Prove categorical structures can perform actual economic computation")
    println("   - Maintain identical numerical results across all implementations")

    println("")

    verify_categorical_implementation()
end

